Client-Aware Security Adaptive Early Exit Vision Transformers for Heterogeneous Federated Learning

Federated learning (FL) trains a shared model across data-owning clients without centralizing raw data, but client data difficulty and compute budgets can differ. We study local early-exit Vision Transformer (ViT) inference, where an intermediate classifier may return a prediction before the final Transformer stage. The proposed method replaces one global acceptance threshold with a client-specific base threshold from label entropy and shallow-exit confidence, then adjusts each input using predictive entropy, confidence, top-two class margin, and exit depth. Aggregation uses only clients that updated a parameter. Security-aware routing reaches 88.70% CIFAR-10 accuracy with 32.0% depth saving and 73.7% ImageNet-1K top-1 accuracy with 30\% saving. On matched six-client non-IID CIFAR-100, full-depth accuracy is 72.28% versus 68.20--71.80% for four heterogeneous-FL baselines; robustness-aware routing reaches 70.01% with 32.55% saving.

==> gen_figures.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

plt.rcParams.update({
    'font.size': 7.2,
    'axes.labelsize': 7.0,
    'axes.titlesize': 7.6,
    'legend.fontsize': 5.6,
    'xtick.labelsize': 6.2,
    'ytick.labelsize': 6.2,
    'lines.markersize': 3.5,
    'lines.linewidth': 1.15,
    'font.family': 'serif',
})

clients = [2, 4, 6, 8, 10]
sc_global = [71.27, 67.30, 68.44, 69.79, 70.15]
sc_mean = [85.48, 76.01, 74.20, 74.81, 73.51]
sc_worst = [77.66, 69.48, 58.61, 59.95, 64.17]
comm = [9.93, 19.87, 29.80, 39.73, 49.66]

alphas = [0.50, 0.30, 0.10, 0.05]
het_global = [76.12, 74.14, 65.96, 58.27]
het_mean = [82.88, 79.63, 68.11, 59.41]
het_worst = [79.32, 75.98, 58.82, 43.09]

tradeoff = {
    'Full': (0.00, 72.28),
    'Fixed': (35.90, 68.80),
    'Global': (36.25, 68.95),
    'Robust.': (32.55, 70.01),
}

eps = [r'$10^{-4}$', r'$10^{-3}$', r'$10^{-2}$']
fgsm = {
    'Fixed': [23.17, 22.56, 16.65],
    'Global': [23.48, 22.85, 16.91],
    'Robust.': [25.97, 25.26, 18.64],
}
pgd = {
    'Fixed': [22.96, 22.74, 22.66],
    'Global': [23.25, 22.96, 22.93],
    'Robust.': [25.72, 25.40, 25.34],
}

fig, axes = plt.subplots(2, 3, figsize=(7.16, 3.05))

ax = axes[0, 0]
ax.plot(clients, sc_global, '-o', label='Global')
ax.plot(clients, sc_mean, '-s', label='Mean client')
ax.plot(clients, sc_worst, '-^', label='Worst client')
ax.set_xticks(clients)
ax.set_ylim(55, 89)
ax.set_xlabel('Clients')
ax.set_ylabel('Accuracy (%)')
ax.set_title('(a) Client disparity')
ax.legend(frameon=False, loc='upper right', handlelength=1.3, borderaxespad=0.1)
ax.annotate('9.8-pt gap', xy=(6, 63.5), xytext=(7.0, 58.0), fontsize=5.5,
            arrowprops=dict(arrowstyle='-', lw=0.5))

ax = axes[0, 1]
ax.plot(clients, comm, '-o')
ax.set_xticks(clients)
ax.set_xlabel('Clients')
ax.set_ylabel('Communication (GiB)')
ax.set_title('(b) Communication')
ax.text(0.05, 0.88, r'$\approx 5\times$ from 2 to 10', transform=ax.transAxes, fontsize=5.6)

ax = axes[0, 2]
x = list(range(len(alphas)))
ax.plot(x, het_global, '-o', label='Global')
ax.plot(x, het_mean, '-s', label='Mean client')
ax.plot(x, het_worst, '-^', label='Worst client')
ax.set_xticks(x)
ax.set_xticklabels([str(v) for v in alphas])
ax.set_ylim(40, 87)
ax.set_xlabel(r'Dirichlet $\alpha$')
ax.set_ylabel('Accuracy (%)')
ax.set_title('(c) Non-IID severity')
ax.legend(frameon=False, loc='upper right', handlelength=1.3, borderaxespad=0.1)
ax.text(0.04, 0.08, r'$\Delta$worst/$\Delta$global $\approx 2.0$', transform=ax.transAxes, fontsize=5.5)

ax = axes[1, 0]
for name, (sx, sy) in tradeoff.items():
    ax.scatter([sx], [sy], s=13)
    offsets = {'Full': (2, -8), 'Fixed': (-22, -8), 'Global': (-4, 5), 'Robust.': (-30, 5)}
    ax.annotate(name, (sx, sy), xytext=offsets[name], textcoords='offset points', fontsize=5.4)
ax.set_xlim(-3, 42)
ax.set_ylim(68.5, 72.6)
ax.set_xlabel('Computation saved (%)')
ax.set_ylabel('Clean accuracy (%)')
ax.set_title('(d) Accuracy-cost trade-off')
ax.text(0.04, 0.08, '+1.21 pts vs. fixed\nfor 3.35 pts less saving', transform=ax.transAxes, fontsize=5.3)

for ax, data, title in [(axes[1, 1], fgsm, '(e) FGSM'), (axes[1, 2], pgd, '(f) 10-step PGD')]:
    for name, ys in data.items():
        ax.plot(range(3), ys, marker='o', label=name)
    ax.set_xticks(range(3))
    ax.set_xticklabels(eps)
    ax.set_xlabel(r'Budget $\epsilon$')
    ax.set_ylabel('Accuracy (%)')
    ax.set_title(title)
axes[1, 1].legend(frameon=False, loc='lower left', handlelength=1.2, borderaxespad=0.1)
axes[1, 1].text(0.05, 0.90, 'gain: 2.80 $\to$ 1.99 pts', transform=axes[1, 1].transAxes, fontsize=5.3)
axes[1, 2].text(0.05, 0.90, 'stable ranking; low absolute acc.', transform=axes[1, 2].transAxes, fontsize=5.3)

for ax in axes.flat:
    ax.grid(True, linewidth=0.3, alpha=0.35)
    ax.tick_params(pad=1.5, length=2)

fig.subplots_adjust(left=0.065, right=0.995, bottom=0.12, top=0.93, wspace=0.46, hspace=0.62)
fig.savefig('/mnt/data/work_v4/figures/fig2_results_overview.pdf', bbox_inches='tight', pad_inches=0.02)
plt.close(fig)
print('generated figures/fig2_results_overview.pdf')

